The Maximum Traveling Salesman Problem with Submodular Rewards

In this paper, we look at the problem of finding the tour of maximum reward on an undirected graph where the reward is a submodular function, that has a curvature of $\kappa$, of the edges in the tour. This problem is known to be NP-hard. We analyze two simple algorithms for finding an approximate solution. Both algorithms require $O(|V|^3)$ oracle calls to the submodular function. The approximation factors are shown to be $\frac{1}{2+\kappa}$ and $\max\set{\frac{2}{3(2+\kappa)},2/3(1-\kappa)}$, respectively; so the second method has better bounds for low values of $\kappa$. We also look at how these algorithms perform for a directed graph and investigate a method to consider edge costs in addition to rewards. The problem has direct applications in monitoring an environment using autonomous mobile sensors where the sensing reward depends on the path taken. We provide simulation results to empirically evaluate the performance of the algorithms.

==> figs/matchingStepsPlot.m <==
% [G, xy, ~] = generateMetricGraph(5,Inf);
G = [...
     0     1     0     0     1     1     0     0     1     0
     0     0     1     0     0     0     0     1    -1     1
     1     0     0     1    -1     0     0     0     0    -1
     0     0    -1    -1     0    -1     1     0     0     0
    -1    -1     0     0     0     0    -1    -1     0     0
    ];
xy =[ ...
    0.4690    0.9695
    0.0873    0.1838
    0.8287    0.2999
    0.6859    0.4112
    0.2673    0.2365
    ];
Es = 1:size(G,2);
adjm = zeros(size(G,1)); % main
adjm2= zeros(size(G,1)); % matching
adjm3= zeros(size(G,1)); % reduced
adjm4= zeros(size(G,1)); % tour
for e = Es
    vs = find(G(:,e));
    adjm(vs(1),vs(2)) = 1; adjm(vs(2),vs(1)) = 1;
    if(isempty(setdiffInt(e,[2 4 8 9])))
        adjm2(vs(1),vs(2)) = 1; adjm2(vs(2),vs(1)) = 1;
    end
    if(isempty(setdiffInt(e,[4 8 9])))
        adjm3(vs(1),vs(2)) = 1; adjm3(vs(2),vs(1)) = 1;
    end
    if(isempty(setdiffInt(e,[1 6])))
        adjm4(vs(1),vs(2)) = 1; adjm4(vs(2),vs(1)) = 1;
    end
end
figure
ttlfs = 20; % default = 10
m =1; n=4;
subplot(m,n,1);
gplot(adjm,xy,'o-');
title('(a) Initial','FontSize', ttlfs);
axis([0 1 0 1]); axis square; set(gca,'xtick',[]); set(gca,'ytick',[]); axis off;
subplot(m,n,2);
gplot(adjm2,xy,'o-');
title('(b) 2-Matching','FontSize', ttlfs);
axis([0 1 0 1]); axis square; set(gca,'xtick',[]); set(gca,'ytick',[]); axis off;
subplot(m,n,3);
gplot(adjm3,xy,'o-');
title('(c) Reduced','FontSize', ttlfs);
axis([0 1 0 1]); axis square; set(gca,'xtick',[]); set(gca,'ytick',[]); axis off;
subplot(m,n,4);
hold on;
gplot(adjm3,xy,'o-');
gplot(adjm4,xy,'o-.');
title('(d) Tour','FontSize', ttlfs);
axis([0 1 0 1]); axis square; set(gca,'xtick',[]); set(gca,'ytick',[]); axis off;

